Bounds for the small Davenport constant of extraspecial groups of exponent three

Let $E_s$ be the extraspecial group of order $3^{2s+1}$ and exponent three. We prove $4s+2r+2\le d(E_s\times C_3^r)\le 4s+2r+3$ for $s\ge1$ and $r\ge0$. For $s\ge2$, the degree in the polynomial proof is optimal among weights depending only on group-element multiplicities modulo three. For $s=2$, we reduce the question in all ranks to an abelian subset-sum problem with a fixed set of forbidden values in a $77$-dimensional space. We show that this set, together with zero, contains no $76$-dimensional subspace. The equality $d(E_2\times C_3^r)=2r+10$ in all ranks is not established here.

==> anc/degree_certificate.py <==
from collections import Counter
from itertools import combinations, combinations_with_replacement, product

data = """
1 B 0001 0112 0220
2 B 0001 0012 0120 0200
2 B 0001 0011 0121 0200
2 B 0001 0010 0122 0200
1 B 0001 0010 0022
1 B 0001 0111 0221
1 B 0001 0110 0222
2 B 0001 0110 1120 2102
2 B 0001 0110 1020 2202
2 B 0001 0110 1220 2002
2 K 2010 2111 2212
1 K 2011 2112 2210
2 K 1222 2010 2*2111 2212
2 K 1220 2012 2*2110 2211
2 K 1221 2011 2*2112 2210
"""
matrices = {(1, 0, 0, 1), (0, 1, 2, 0), (1, 1, 1, 2), (1, 2, 2, 2)}
matrices |= {tuple(-v % 3 for v in m) for m in matrices}
assert len(matrices) == 8
assert all((a*d-b*c) % 3 == 1 for a,b,c,d in matrices)

def transform(matrix, v):
    a,b,c,d = matrix
    s,t = v
    return ((a*s+b*t) % 3, (c*s+d*t) % 3)

def pairing(x, y):
    return (x[0]*y[1]-x[1]*y[0]+x[2]*y[3]-x[3]*y[2]) % 3

moments = Counter()
target = 0
for line in data.splitlines():
    if not line:
        continue
    coefficient, kind, *terms = line.split()
    coefficient = int(coefficient)
    profile = Counter()
    for term in terms:
        vector = tuple(map(int, term.split('*')[-1]))
        profile[vector] += 2 if term.startswith('2*') else 1
    word = list(profile.elements())
    assert all(sum(x[k] for x in word) % 3 == 0 for k in range(4))
    edges = [(i,j) for i,j in combinations(range(len(word)),2)
             if pairing(word[i],word[j])]
    if kind == 'K':
        assert not edges
    else:
        core = sorted({v for edge in edges for v in edge})
        assert len(edges) == 3 and len(core) == 3
        i,j,k = core
        assert pairing(word[i],word[j]) == pairing(word[j],word[k]) == pairing(word[k],word[i])
    for first, second, swap in product(matrices,matrices,(False,True)):
        image = {}
        for x, count in profile.items():
            a = transform(first, x[:2])
            b = transform(second, x[2:])
            image[b+a if swap else a+b] = count
        for x,n in image.items():
            moments[(x,)] += coefficient*n
        for x,y in combinations_with_replacement(sorted(image),2):
            moments[(x,y)] += coefficient*image[x]*image[y]
        target += coefficient*(kind == 'B')
assert all(value % 3 == 0 for value in moments.values())
assert target % 3 == 2
print('Verified: all linear and quadratic moments vanish, and the required weighted value is 2.')

